Source-Seeking Problem with Robot Swarms

We present an algorithm to solve the problem of locating the source, or maxima, of a scalar field using a robot swarm. We demonstrate how the robot swarm determines its direction of movement to approach the source using only field intensity measurements taken by each robot. In contrast with the current literature, our algorithm accommodates a generic (non-degenerate) geometry for the swarm's formation. Additionally, we rigorously show the effectiveness of the algorithm even when the dynamics of the robots are complex, such as a unicycle with constant speed. Not requiring a strict geometry for the swarm significantly enhances its resilience. For example, this allows the swarm to change its size and formation in the presence of obstacles or other real-world factors, including the loss or addition of individuals to the swarm on the fly. For clarity, the article begins by presenting the algorithm for robots with free dynamics. In the second part, we demonstrate the algorithm's effectiveness even considering non-holonomic dynamics for the robots, using the vector field guidance paradigm. Finally, we verify and validate our algorithm with various numerical simulations.

==> simulations/FreeMovement.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "0f408e7e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Paquetes\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.animation as ani\n",
    "from scipy.integrate import solve_ivp"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "82d0b6b1",
   "metadata": {},
   "source": [
    "Queremos resolver el problema \n",
    "$$\n",
    "\\begin{cases}\n",
    "\\frac{\\partial r(t)}{\\partial t} &= -L_\\sigma(r(t)) \\\\\n",
    "r(0) &= r_0\n",
    "\\end{cases}\n",
    "$$\n",
    "donde \n",
    "$$\n",
    "L_\\sigma(r(t)) = \\frac{1}{ND^2} \\sum_{i=1}^N (\\sigma(r + D_i)(D_i)\n",
    "$$\n",
    "con $D_i$ vectores constantes fijos tal que $\\sum_{i=1}^N D_i = 0$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "96fb091b",
   "metadata": {},
   "outputs": [],
   "source": [
    "epsilon = 0.001\n",
    "def L_sigma(t, r, sigma, D, verbose=False):\n",
    "    grad = sum([sigma((r + di)[0], (r + di)[1])*(di) for di in D]) # / (len(D) * len(D)**2) \n",
    "    if np.linalg.norm(grad) > epsilon:\n",
    "        grad /= np.linalg.norm(grad)\n",
    "    return -grad\n",
    "    \n",
    "def r(L, r0, t0, tf, Npoints=None):\n",
    "    \"\"\"\n",
    "    Devuelve la función r(t) solución del problema anterior. Donde\n",
    "        - r0: Es el vector de posición inicial de r (Centro del enjambre).\n",
    "        - L:  Es una función L(t) tal que para cada posición nos \n",
    "              devuelve el valor de L.\n",
    "        - t0: Tiempo inicial. \n",
    "        - tf: Tiempo final.\n",
    "        - Npoints: Número de puntos de para calcular r(t) si no le damos ninguno\n",
    "                    cálcula como np.abs(tf-t0)*10\n",
    "    \"\"\"\n",
    "    Npoints = np.abs(tf-t0)*10 if Npoints is None else Npoints\n",
    "    t_eval = t_eval=np.linspace(t0,tf,Npoints)\n",
    "    \n",
    "    # Devolvemos la solución del problema\n",
    "    # solve_ivp hace algo parecido a ode45 en Matlab\n",
    "    return solve_ivp(L, (t0, tf), r0, t_eval=t_eval)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "13bb0159",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parámetros a modificar\n",
    "sigma = lambda x, y: -10*(np.exp((-x**2-y**2)/100)) # Función a optimizar\n",
    "# sigma = lambda x,y: (x**2 + 3*x**2 * y**2 - x*y + 8*y**2)\n",
    "\n",
    "N = 6 # Número de robots\n",
    "r_c0 = np.array([7, -12]) # Centro del enjambre de robots inicial aproximado\n",
    "\n",
    "# Indica si queremos información del gradiente\n",
    "verbose=True\n",
    "\n",
    "D_mean = 0.1 # Elegimos media de distancia al centro del enjambre\n",
    "desv = 0.5 # Elegimos desviación típica de esta distancia\n",
    "desv_ang = np.pi/4 # Elegimos desv. tipica ángulos\n",
    "\n",
    "# Calculamos los D (distancias al centro)\n",
    "D = []\n",
    "for i in range(N):\n",
    "    phi = np.random.normal(loc=0, scale=desv_ang, size=None) + 2*np.pi * i / N # Elegimos el ángulo rotado respecto al centro del círculo\n",
    "    D_random = np.random.normal(loc=D_mean, scale=desv, size=None) # Calculamos el radio de este robot\n",
    "    D.append(D_random*np.array([np.cos(phi), np.sin(phi)]))\n",
    "              \n",
    "# Ajustamos los D para que sum_i=1^N valga 0, es decir, le quitamos la media\n",
    "D = [di - np.array(D).sum(axis=0) / N for di in D]\n",
    "# Resolución del problema\n",
    "# Planteamos L del problema: L(t, r(t))\n",
    "L = lambda t, r: L_sigma(t, r, sigma, D)\n",
    "\n",
    "# Calculamos la solución del problema con la función r \n",
    "sol = r(L, r_c0, t0=0, tf=500)\n",
    "\n",
    "t = sol.t\n",
    "x = sol.y[0]\n",
    "y = sol.y[1]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d5fdb3b0",
   "metadata": {},
   "source": [
    "# Gráficos\n",
    "    - 1. Trayectoria\n",
    "    - 2. Trayectoria 3D (Sólo el centro)\n",
    "    - 3. Campo vectorial generado por L(t, r(t)) (Notar que usamos t=0 ya que es independiente de t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "e42b9e3d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.lines.Line2D at 0x13da5ddc040>"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Gráficos de las trayectorias\n",
    "# Ploteamos la trayectoria de los centros\n",
    "plt.plot(x[0], y[0], 'ro', markersize=6)\n",
    "plt.plot(x, y,'b', alpha=0.5, linewidth=2)\n",
    "plt.plot(x[-1], y[-1], 'o', markersize=6, color='darkblue')\n",
    "\n",
    "# Ploteamos la trayectoria de los robots\n",
    "for di in D:\n",
    "    plt.plot(x[0] + di[0], y[0] + di[1], 'yo', markersize=3)\n",
    "    plt.plot(x + di[0], y + di[1],'b', alpha=0.2, linewidth=1)\n",
    "    plt.plot(x[-1] + di[0], y[-1] + di[1], 'co', markersize=3)\n",
    "\n",
    "# Ajustamos los ejes\n",
    "plt.xlim([-2, 15])\n",
    "plt.ylim([-15, 2])\n",
    "\n",
    "# Ajustamos el grid y los hacemos display de los ejes\n",
    "plt.grid(True, which='both')\n",
    "plt.axhline(y=0, color='k', linewidth=1)\n",
    "plt.axvline(x=0, color='k', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "adbe7b5f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<mpl_toolkits.mplot3d.art3d.Path3DCollection at 0x13da5e84820>"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Para la función exponencial queda más bonito:\n",
    "# Para la exp es mejor esta theta que lo deja 'abierto por un el lado bien'\n",
    "# theta = np.linspace(-0.9 * np.pi, 0.8 * np.pi, 40)\n",
    "#R = np.linspace(0, 15, 20)\n",
    "# theta = np.linspace(-np.pi, np.pi, 40)\n",
    "# R, theta = np.meshgrid(R, theta)\n",
    "# X = R * np.sin(theta)\n",
    "# Y = R * np.cos(theta)\n",
    "X, Y = np.meshgrid(np.linspace(-15, 15, 20), np.linspace(-15, 15, 20))\n",
    "Z = sigma(X, Y)\n",
    "\n",
    "ax = plt.axes(projection='3d')\n",
    "ax.plot_surface(X, Y, Z, alpha=0.3)\n",
    "\n",
    "ax.scatter3D(r_c0[0], r_c0[1], sigma(*r_c0), c='r', alpha=1)\n",
    "ax.plot(x, y, sigma(x, y), 'k', linewidth=1, markersize=0.1)\n",
    "ax.scatter3D(x[-1], y[-1], sigma(x[-1],y[-1]), c='darkblue', alpha=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "e10a9192",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 2. Dibujamos el campo vectorial generado por L, el color rojo se corresponde con el mínimo\n",
    "# Como vemos siempre apuntamos al mínimo\n",
    "X,Y = np.meshgrid(np.linspace(-5,5,10),np.linspace(-5,5,10))\n",
    "u = np.zeros(X.shape)\n",
    "v = np.zeros(X.shape)\n",
    "for i in range(X.shape[0]):\n",
    "    for j in range(X.shape[1]):\n",
    "        u[i,j], v[i,j]  = L(0, np.array([X[i,j], Y[i,j]]))\n",
    "\n",
    "plt.quiver(X,Y,u,v)\n",
    "plt.plot(0, 0, 'ro')\n",
    "plt.grid(True, which='both')\n",
    "#plt.axhline(y=0, color='k', linewidth=1)\n",
    "#plt.axvline(x=0, color='k', linewidth=1)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cea6ba1a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "094e74cf",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> simulations/L2.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib

from scipy.integrate import solve_ivp
from scipy import linalg as la

def calculate_a(N, alpha):

  a = np.zeros(N)
  a[0] = 1

  for i in range(1,int(N/2)-1):
    a[i] = a[i-1]*alpha

  a[int(N/2)-1] = -(np.sum(a) - 1 - N/4)
  a = np.sqrt(a)

  j = 1
  for i in range(int(N/2), N):
    a[i] = -a[int(N/2)-j]
    j = j + 1

  return a

def L1_sigma(p, N, grad):
  L1 = np.zeros(2)
  for i in range(0,N):
    L1 = L1 + grad.dot(p[:,i])*p[:,i]

  return L1 / N

def L2_sigma(p, N, H):
  L2 = np.zeros(2)
  for i in range(0,N):
    L2 = L2 + (p[:,i].dot(H).dot(p[:,i])) * p[:,i]
  D = np.max(la.norm(p, np.inf, axis=0))
  return L2 / (N*D*D) * 0.5  

a_x1d = calculate_a(16,0.85)
#a_y1d = calculate_a(18, 0.87)
a_y1d = calculate_a(16, 0.86)

a_x1d = calculate_a(6,0.8)
a_y1d = calculate_a(6,0.6)

#print(a_x1d)
#print(a_y1d)

a_x = a_x1d.reshape(1, np.size(a_x1d))
a_x = np.vstack((a_x1d, np.zeros((1, np.size(a_x1d)))))

a_y = a_y1d.reshape(1, np.size(a_y1d))
a_y = np.vstack((np.zeros((1, np.size(a_y1d))), a_y1d))

a = np.hstack((a_x,a_y))

p_xrect = np.random.uniform(-1, 1, size=(2,10000))
p_yrect = np.random.uniform(-2, 2, size=(2,10000))

p_rect = np.hstack((p_xrect, p_yrect))

p_xnormal = np.random.standard_normal((2,100000))
p_ynormal = 2*np.random.standard_normal((2,100000))

p_normal = np.hstack((p_xnormal, p_ynormal))

grad = np.array([1,1])
H = np.array([[20, 4], [2, 16]])
L1 = L1_sigma(a_x, np.size(a_x[0]), grad) + L1_sigma(a_y, np.size(a_y[0]), grad)
#L2 = L2_sigma(a_x, np.size(a_x[0]), H) + L2_sigma(a_y, np.size(a_y[0]), H)
L2 = L2_sigma(a, np.size(a[0]), H)
L2_rect = L2_sigma(p_rect, np.size(p_rect[0]), H)
L2_normal = L2_sigma(p_normal, np.size(p_normal[0]), H)

print("L1: ", L1)
print("L2: ", L2)
print("L2 rect: ", L2_rect)
print("L2 normal: ", L2_normal)


==> simulations/Unicycle.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Paquetes\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.animation as ani\n",
    "from scipy.integrate import solve_ivp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def angle_of_vectors(a,b):\n",
    "    cosTh = np.dot(a,b)\n",
    "    sinTh = np.cross(a,b)\n",
    "    # Ángulo\n",
    "    theta = np.arctan2(sinTh,cosTh)\n",
    "    return theta\n",
    "\n",
    "def L_sigma(P, sigma, verbose=False):\n",
    "    r = P.reshape(-1,2).sum(axis=0) / (P.shape[0] / 2)\n",
    "    grad = sum([sigma(pi[0], pi[1])*(pi - r) for pi in P.reshape(-1,2)]) \n",
    "    grad /= np.linalg.norm(grad)\n",
    "    return -grad\n",
    "\n",
    "    \n",
    "def r(Fdeq, X_0, t0, tf, Npoints=None):\n",
    "    \"\"\"\n",
    "    Devuelve la función r(t) solución del problema anterior. Donde\n",
    "        - X_0: Es el vector de condiciones iniciales\n",
    "        - Fdeq: Parte derecha de la eq differencial  \n",
    "        - t0: Tiempo inicial. \n",
    "        - tf: Tiempo final.\n",
    "        - Npoints: Número de puntos de para calcular r(t) si no le damos ninguno\n",
    "                    cálcula como np.abs(tf-t0)*10\n",
    "    \"\"\"\n",
    "    Npoints = np.abs(tf-t0)*10 if Npoints is None else Npoints\n",
    "    t_eval = t_eval=np.linspace(t0,tf,Npoints)\n",
    "    \n",
    "    # Devolvemos la solución del problema\n",
    "    # solve_ivp hace algo parecido a ode45 en Matlab\n",
    "    return solve_ivp(Fdeq, (t0, tf), X_0, t_eval=t_eval)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Creation of the robot array and parameters:\n",
    "\n",
    "We first input the information about the robot array, the scalar field and create the robot array:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameters to modify:\n",
    "# Function to find local minima:\n",
    "sigma = lambda x, y: -10*(np.exp((-x**2-y**2)/100)) # Función a optimizar\n",
    "# sigma = lambda x,y: (x**2 + 3*x**2 * y**2 - x*y + 8*y**2)\n",
    "\n",
    "N = 6 # Number of robots\n",
    "K = 1 # Control the angular speed of the robots\n",
    "r_c0 = np.array([7, -12]) # Center of the initial array\n",
    "\n",
    "# Indica si queremos información del gradiente\n",
    "verbose=True\n",
    "\n",
    "D_mean = 1 # Mean distance to the center\n",
    "desv = D_mean/2 # Standart deviation to the mean\n",
    "desv_ang = np.pi/4 # Standart deviation to the angles - when creating robot array\n",
    "des_vel = np.pi # Standart deviation of the original velocities\n",
    "\n",
    "# Distances to the origin\n",
    "D = []\n",
    "for i in range(N):\n",
    "    phi = np.random.normal(loc=0, scale=desv_ang, size=None) + 2*np.pi * i / N # Elegimos el ángulo rotado respecto al centro del círculo\n",
    "    D_random = np.random.normal(loc=D_mean, scale=desv, size=None) # Calculamos el radio de este robot\n",
    "    D.append(D_random*np.array([np.cos(phi), np.sin(phi)]))\n",
    "            \n",
    "# Ajustamos los D para que sum_i=1^N valga 0, es decir, le quitamos la media\n",
    "D = [di - np.array(D).sum(axis=0) / N for di in D]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now, we solve the differential equation given by our method."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Calculamos L\n",
    "L = lambda P: L_sigma(P, sigma)\n",
    "\n",
    "\n",
    "# Vector of initial conditions\n",
    "P_0 = (np.array(D) + r_c0).flatten()\n",
    "angle_0 = np.random.normal(loc=0, scale=des_vel, size=(N,)) % np.pi\n",
    "X_0 = np.concatenate((P_0, angle_0))\n",
    "\n",
    "# Differential equation to solve F(t, r(t))\n",
    "def F(t, X):\n",
    "    Y = np.zeros((3*N,))\n",
    "    Lt = L(X[:2*N])\n",
    "    for i, angle in enumerate(X[2*N:]):\n",
    "        vel = np.array([np.cos(angle),np.sin(angle)])\n",
    "        Y[(2*i):(2*i+2)] = vel\n",
    "        Y[2*N+i] = -K*angle_of_vectors(Lt, vel)\n",
    "\n",
    "    return Y\n",
    "\n",
    "\n",
    "# Solution to the problem\n",
    "sol = r(F, X_0, t0=0, tf=50)\n",
    "t = sol.t\n",
    "\n",
    "x = sol.y[:2*N:2]\n",
    "y = sol.y[1:2*N:2]\n",
    "angles = sol.y[2*N:]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finally, we can plot the solutions:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.lines.Line2D at 0x7f780c997010>"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Ploteamos la trayectoria de los robots\n",
    "for rx, ry in zip(x, y):\n",
    "    plt.plot(rx[0], ry[0], 'yo', markersize=3)\n",
    "    plt.plot(rx, ry,'b', alpha=0.2, linewidth=1)\n",
    "    plt.plot(rx[-1], ry[-1], 'co', markersize=3)\n",
    "\n",
    "# Ajustamos los ejes\n",
    "plt.xlim([-10, 15])\n",
    "plt.ylim([-15, 15])\n",
    "\n",
    "# Ajustamos el grid y los hacemos display de los ejes\n",
    "plt.grid(True, which='both')\n",
    "plt.axhline(y=0, color='k', linewidth=1)\n",
    "plt.axvline(x=0, color='k', linewidth=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  },
  "vscode": {
   "interpreter": {
    "hash": "70975b2ce85cda20f218e5bae81dd520ef02733a0ed131b69bfbcfd96d1b8ed9"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> simulations/cross.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib

from scipy.integrate import solve_ivp
from scipy import linalg as la

def calculate_a(N, alpha):

  a = np.zeros(N)
  a[0] = 1

  for i in range(1,int(N/2)-1):
    a[i] = a[i-1]*alpha

  a[int(N/2)-1] = -(np.sum(a) - 1 - N/4)
  a = np.sqrt(a)

  j = 1
  for i in range(int(N/2), N):
    a[i] = -a[int(N/2)-j]
    j = j + 1

  return a

def L1_sigma(p, N, grad):
  # p is the position of all robots
  # n is the dimension (2,3)
  # sigma is the scalar field

  L1 = np.zeros(2)
  for i in range(0,N):
    L1 = L1 + grad.dot(p[:,i])*p[:,i]

  return L1 / N

a_x1d = calculate_a(16,0.85)
#a_y1d = calculate_a(18, 0.87)
a_y1d = calculate_a(16, 0.86)

#a_x1d = calculate_a(6,0.8)
#a_y1d = calculate_a(6,0.6)

print(a_x1d)
print(a_y1d)

a_x = a_x1d.reshape(1, np.size(a_x1d))
a_x = np.vstack((a_x1d, np.zeros((1, np.size(a_x1d)))))

a_y = a_y1d.reshape(1, np.size(a_y1d))
a_y = np.vstack((np.zeros((1, np.size(a_y1d))), a_y1d))

a = np.hstack((a_x,a_y))

grad = np.array([1,2])
L1 = L1_sigma(a_x, np.size(a_x[0]), grad) + L1_sigma(a_y, np.size(a_x[0]), grad)

print(L1)


==> simulations/single_integrator.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib

from scipy.integrate import solve_ivp
from scipy import linalg as la

# Happy pdf for a happy submission without complains in paperplaza, arxiv, etc
font = {'size'   : 20}

matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['text.usetex'] = True

def calculate_pc(p, n, N):
  pc = np.zeros(n)
  for i in range(N):
    pi = p[i*n:n*(i+1)]
    pc = pc + pi
  pc = pc / N
  return pc

  

def L_sigma(p, n, N, sigma):
  # p is the position of all robots
  # n is the dimension (2,3)
  # sigma is the scalar field

  pc = calculate_pc(p, n, N)

  D = 0
  direction = np.zeros(n)
  for i in range(N):
    xi = p[i*n:n*(i+1)] - pc
    normxi = la.norm(xi)
    if(normxi > D):
      D = normxi

    # We actually compute the direction as the swarm
    # would do it, i.e., robots do not know about
    # their absolute position but their xi
    # Sigma is the value from the sensor
    direction = direction + sigma(pc + xi, n)*xi

  direction = direction / (N*D*D)

  return direction

def sigma_gaussian(p, n, max_intensity=100, mu=np.array([0,0]), dev=10):
    if n == 2:
      sigma = max_intensity*(np.exp((-(p[0]-mu[0])**2 -(p[1]-mu[1])**2)/(2*dev**2)))/np.sqrt(2*np.pi*dev*dev) 
    else:
      sigma = max_intensity*(np.exp((-(p[0]-mu[0])**2 -(p[1]-mu[1])**2 -(p[2]-mu[2])**2)/(2*dev**2)))/np.sqrt(2*np.pi*dev*dev)
    return sigma

def p_dot_single_integrator(t, p, n, N, sigma):
    direction = L_sigma(p, n, N, sigma_gaussian)
    #direction = direction / la.norm(direction)
    print(direction)
    dpdt = np.kron(np.ones(N), direction)
    return dpdt

# Init values
N = 10 # number of robots
n = 2 # dimension
init_location = np.random.normal(0,10,2) # around where the robots will be spread
init_spread = np.array([3,3]) # std dev around the init_location

p0 = np.random.normal(init_location, init_spread, size=(N,n))
p0 = p0.reshape(N*n)
pc0 = calculate_pc(p0, n, N)
t_span = [0, 1000]
t_samples = np.linspace(t_span[0], t_span[1], num=10000)

direction0 = L_sigma(p0, n, N, sigma_gaussian)
direction0 = direction0 / la.norm(direction0)

sol = solve_ivp(p_dot_single_integrator, t_span, p0, t_eval=t_samples, args=(n,N,sigma_gaussian))
p = sol.y
t = sol.t

# Plots
fig = plt.figure(0)
ax = fig.add_subplot(111)
ax.grid()
ax.set_xlim(-20,20) 
ax.set_ylim(-20,20) 

# Initial positions
ax.plot(p0[::2], p0[1::2], 'o')
ax.arrow(pc0[0], pc0[1], direction0[0], direction0[1], width=0.1, color='k')

# History
for i in range(N):
  ax.plot(p[i*n], p[(i*n)+1], '-', color="orange")

pc_end = calculate_pc(p[:,-1], n, N)
ax.plot(pc_end[::2], pc_end[1::2], 'ok')

plt.show()


==> simulations/test_centroid.py <==
import numpy as np
from scipy.integrate import solve_ivp
from scipy.integrate import odeint
from scipy import linalg as la

import matplotlib.pyplot as plt
import matplotlib

def build_B(list_edges, n):
    B = np.zeros((n,len(list_edges)))
    for i in range(len(list_edges)):
        B[list_edges[i][0]-1, i] = 1
        B[list_edges[i][1]-1, i] = -1
    return B

def build_Laplacian(B):
    L = B.dot(B.T)
    return L

def estimate_centroid_dyn(qchat0, t, Lb, sum_qij):
    dqchat_dt = -Lb.dot(qchat0) -Lb.dot(sum_qij)
    return dqchat_dt

if __name__ == "__main__":

    q0 = np.array([2,1,-2,1,-2,-1,2,-1])
    numAgents = len(q0)/2
    list_edges = ((1,2),(2,3),(3,4),(4,1))
    B = build_B(list_edges, int(numAgents))
    L = build_Laplacian(B)

    Bb = la.kron(B, np.eye(2))
    Lb = la.kron(L, np.eye(2))

    # Simulation
    t = np.linspace(0, 5, 80001)
    qchat0 = np.zeros_like(q0)
    qchat = odeint(estimate_centroid_dyn, qchat0, t, args=(Lb,q0,))

    # The estimated centroid is q0 + qchat. It is in local coordinates for each agent.


